Unsupervised Methods for Identifying Pass Coverage Among Defensive Backs with NFL Player Tracking Data

Analysis of player tracking data for American football is in its infancy, since the National Football League (NFL) released its Next Gen Stats tracking data publicly for the first time in December 2018. While tracking datasets in other sports often contain detailed annotations of on-field events, annotations in the NFL's tracking data are limited. Methods for creating these annotations typically require extensive human labeling, which is difficult and expensive. We begin tackling this class of problems by creating annotations for pass coverage types by defensive backs using unsupervised learning techniques, which require no manual labeling or human oversight. We define a set of features from the NFL's tracking data that help distinguish between "zone" and "man" coverage. We use Gaussian mixture modeling and hierarchical clustering to create clusters corresponding to each group, and we assign the appropriate type of coverage to each cluster through qualitative analysis of the plays in each cluster. We find that the mixture model's "soft" cluster assignments allow for more flexibility when identifying coverage types. Our work makes possible several potential avenues of future NFL research, and we provide a basic exploration of these in this paper.

==> figures/OA2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7837\n"
     ]
    }
   ],
   "source": [
    "import json\n",
    "\n",
    "with open('/Users/Rishav/Downloads/messages/inbox/OOC_86KXnddLAg/message.json') as f:\n",
    "    OOC = json.load(f)\n",
    "\n",
    "OOCmessages = OOC[\"messages\"]\n",
    "\n",
    "\n",
    "def removeGarbage(messageList):\n",
    "    res = []\n",
    "    for x in messageList:\n",
    "        if(\"content\" not in x.keys()): continue\n",
    "        if(\"voted for\" in x['content'] or \" responded \" in x['content']): continue\n",
    "        if(x[\"type\"] != \"Generic\" or 'photos' in x.keys() or 'share' in x.keys()): continue\n",
    "        res.append(x)\n",
    "    return res\n",
    "\n",
    "\n",
    "\n",
    "OOCclean = removeGarbage(OOCmessages)\n",
    "print(len(OOCclean))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "David Liu has sent 1 messages\n",
      "Abhishek Bhargava has sent 30 messages\n",
      "Anand Bollu has sent 84 messages\n",
      "Jason Huang has sent 100 messages\n",
      "Rishabh Chatterjee has sent 120 messages\n",
      "Cyrus Daruwala has sent 140 messages\n",
      "Abel Tesfaye has sent 168 messages\n",
      "Trajan Hammonds has sent 436 messages\n",
      "Rishav Dutta has sent 558 messages\n",
      "Jayanth Bharadwaj has sent 564 messages\n",
      "Prithvi Gudapati has sent 674 messages\n",
      "Aditya Bhandari has sent 700 messages\n",
      "Darshan Chakrabarti has sent 762 messages\n",
      "Udit Ranasaria has sent 802 messages\n",
      "Kabir Peshawaria has sent 1060 messages\n",
      "Tanuj Nayak has sent 1638 messages\n"
     ]
    }
   ],
   "source": [
    "\n",
    "def countMessages(messageList):\n",
    "    res = {}\n",
    "    total = 0\n",
    "    for x in messageList:\n",
    "        total += 1\n",
    "        sender = x['sender_name']\n",
    "        try: res[sender] += 1\n",
    "        except: res[sender] = 1\n",
    "    for y in sorted(res.items(), key=lambda x: x[1]):\n",
    "        print(\"%s has sent %d messages\" % (y[0],y[1]))\n",
    "    \n",
    "    return sorted(res.items(), key=lambda x: x[1]), total, res\n",
    "\n",
    "oocMessageCount, total, lel = countMessages(OOCclean)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For Jayanth Bharadwaj the most common words are:\n",
      "\t thats, 19 times\n",
      "\t wtf, 17 times\n",
      "\t ur, 13 times\n",
      "\t fuck, 13 times\n",
      "\t idk, 11 times\n",
      "\t literally, 11 times\n",
      "\t tryna, 11 times\n",
      "\t did, 11 times\n",
      "\t some, 10 times\n",
      "\t lmaoo, 10 times\n",
      "\t tho, 9 times\n",
      "\t why, 9 times\n",
      "\t good, 9 times\n",
      "\t only, 8 times\n",
      "\t take, 8 times\n",
      "\t w, 8 times\n",
      "\t pls, 8 times\n",
      "\t people, 7 times\n",
      "\t same, 7 times\n",
      "\t rip, 7 times\n",
      "For Tanuj Nayak the most common words are:\n",
      "\t your, 33 times\n",
      "\t fellas, 28 times\n",
      "\t really, 25 times\n",
      "\t ya, 25 times\n",
      "\t any, 24 times\n",
      "\t why, 24 times\n",
      "\t chat, 23 times\n",
      "\t one, 23 times\n",
      "\t some, 22 times\n",
      "\t here, 22 times\n",
      "\t time, 21 times\n",
      "\t @darshan, 21 times\n",
      "\t how, 21 times\n",
      "\t chakrabarti, 20 times\n",
      "\t take, 20 times\n",
      "\t from, 19 times\n",
      "\t ok, 19 times\n",
      "\t huh, 19 times\n",
      "\t etc, 18 times\n",
      "\t back, 18 times\n",
      "For Prithvi Gudapati the most common words are:\n",
      "\t yeah, 25 times\n",
      "\t aight, 22 times\n",
      "\t ur, 17 times\n",
      "\t there, 14 times\n",
      "\t @jayanth, 14 times\n",
      "\t bharadwaj, 14 times\n",
      "\t @udit, 13 times\n",
      "\t tho, 13 times\n",
      "\t go, 13 times\n",
      "\t thats, 12 times\n",
      "\t tesfaye, 11 times\n",
      "\t up, 11 times\n",
      "\t back, 11 times\n",
      "\t some, 11 times\n",
      "\t cuz, 11 times\n",
      "\t ranasaria, 11 times\n",
      "\t actually, 11 times\n",
      "\t @darshan, 11 times\n",
      "\t as, 10 times\n",
      "\t will, 10 times\n",
      "For Rishav Dutta the most common words are:\n",
      "\t tryna, 21 times\n",
      "\t yah, 14 times\n",
      "\t hot, 12 times\n",
      "\t down, 11 times\n",
      "\t one, 11 times\n",
      "\t pool, 11 times\n",
      "\t ur, 10 times\n",
      "\t he, 10 times\n",
      "\t there, 10 times\n",
      "\t pls, 10 times\n",
      "\t tub, 10 times\n",
      "\t when, 9 times\n",
      "\t back, 9 times\n",
      "\t who, 9 times\n",
      "\t dont, 9 times\n",
      "\t coming, 9 times\n",
      "\t go, 9 times\n",
      "\t know, 8 times\n",
      "\t yes, 8 times\n",
      "\t good, 8 times\n",
      "For Trajan Hammonds the most common words are:\n",
      "\t yeah, 16 times\n",
      "\t how, 11 times\n",
      "\t one, 10 times\n",
      "\t yo, 10 times\n",
      "\t from, 10 times\n",
      "\t ur, 9 times\n",
      "\t dont, 9 times\n",
      "\t got, 9 times\n",
      "\t tryna, 9 times\n",
      "\t thats, 9 times\n",
      "\t when, 8 times\n",
      "\t why, 8 times\n",
      "\t 6, 7 times\n",
      "\t your, 7 times\n",
      "\t has, 7 times\n",
      "\t there, 7 times\n",
      "\t would, 7 times\n",
      "\t here, 7 times\n",
      "\t go, 7 times\n",
      "\t time, 6 times\n",
      "For Cyrus Daruwala the most common words are:\n",
      "\t when, 9 times\n",
      "\t only, 8 times\n",
      "\t tryna, 6 times\n",
      "\t too, 5 times\n",
      "\t yeah, 5 times\n",
      "\t @prithvi, 4 times\n",
      "\t messiah, 4 times\n",
      "\t taking, 4 times\n",
      "\t wgi, 4 times\n",
      "\t next, 4 times\n",
      "\t thats, 4 times\n",
      "\t time, 3 times\n",
      "\t class, 3 times\n",
      "\t today, 3 times\n",
      "\t he, 3 times\n",
      "\t your, 3 times\n",
      "\t people, 3 times\n",
      "\t know, 3 times\n",
      "\t big, 3 times\n",
      "\t @udit, 3 times\n",
      "For Kabir Peshawaria the most common words are:\n",
      "\t don't, 30 times\n",
      "\t it's, 28 times\n",
      "\t from, 27 times\n",
      "\t ur, 24 times\n",
      "\t class, 22 times\n",
      "\t now, 21 times\n",
      "\t ya, 21 times\n",
      "\t r, 21 times\n",
      "\t how, 21 times\n",
      "\t w, 20 times\n",
      "\t pls, 20 times\n",
      "\t too, 19 times\n",
      "\t an, 18 times\n",
      "\t who, 17 times\n",
      "\t good, 17 times\n",
      "\t ok, 17 times\n",
      "\t eq, 17 times\n",
      "\t see, 15 times\n",
      "\t there, 15 times\n",
      "\t wtf, 15 times\n",
      "For Udit Ranasaria the most common words are:\n",
      "\t up, 29 times\n",
      "\t go, 24 times\n",
      "\t about, 22 times\n",
      "\t it's, 22 times\n",
      "\t from, 21 times\n",
      "\t yeah, 18 times\n",
      "\t got, 18 times\n",
      "\t come, 17 times\n",
      "\t think, 17 times\n",
      "\t has, 17 times\n",
      "\t by, 16 times\n",
      "\t there, 16 times\n",
      "\t too, 16 times\n",
      "\t aids, 16 times\n",
      "\t actually, 15 times\n",
      "\t more, 15 times\n",
      "\t one, 15 times\n",
      "\t down, 15 times\n",
      "\t then, 15 times\n",
      "\t rip, 14 times\n",
      "For Abel Tesfaye the most common words are:\n",
      "\t it's, 10 times\n",
      "\t wtf, 6 times\n",
      "\t yes, 5 times\n",
      "\t tho, 5 times\n",
      "\t super, 4 times\n",
      "\t take, 4 times\n",
      "\t r, 4 times\n",
      "\t one, 4 times\n",
      "\t how, 4 times\n",
      "\t use, 4 times\n",
      "\t when, 3 times\n",
      "\t as, 3 times\n",
      "\t about, 3 times\n",
      "\t fob, 3 times\n",
      "\t subject, 3 times\n",
      "\t ur, 3 times\n",
      "\t she, 3 times\n",
      "\t resource, 3 times\n",
      "\t need, 3 times\n",
      "\t meme, 3 times\n",
      "For Aditya Bhandari the most common words are:\n",
      "\t godfather, 16 times\n",
      "\t 2, 15 times\n",
      "\t tryna, 14 times\n",
      "\t from, 14 times\n",
      "\t too, 13 times\n",
      "\t your, 12 times\n",
      "\t then, 11 times\n",
      "\t actually, 11 times\n",
      "\t hot, 11 times\n",
      "\t yea, 10 times\n",
      "\t one, 10 times\n",
      "\t loool, 10 times\n",
      "\t ooc, 10 times\n",
      "\t when, 9 times\n",
      "\t there, 9 times\n",
      "\t down, 9 times\n",
      "\t some, 9 times\n",
      "\t know, 9 times\n",
      "\t tho, 9 times\n",
      "\t damm, 9 times\n",
      "For Jason Huang the most common words are:\n",
      "\t godfather, 12 times\n",
      "\t sticker., 12 times\n",
      "\t sent, 12 times\n",
      "\t <3, 4 times\n",
      "\t ?, 4 times\n",
      "\t tf, 4 times\n",
      "\t when, 4 times\n",
      "\t how, 3 times\n",
      "\t fuk, 3 times\n",
      "\t up, 3 times\n",
      "\t wtf, 3 times\n",
      "\t did, 3 times\n",
      "\t say, 2 times\n",
      "\t happening, 2 times\n",
      "\t bruh, 2 times\n",
      "\t much, 2 times\n",
      "\t guys, 2 times\n",
      "\t use, 2 times\n",
      "\t open, 2 times\n",
      "\t chakrabarti, 2 times\n",
      "For Abhishek Bhargava the most common words are:\n",
      "\t were, 2 times\n",
      "\t from, 2 times\n",
      "\t down, 2 times\n",
      "\t ya, 2 times\n",
      "\t yours, 1 times\n",
      "\t hella, 1 times\n",
      "\t drive, 1 times\n",
      "\t youre, 1 times\n",
      "\t guys, 1 times\n",
      "\t video., 1 times\n",
      "\t moving, 1 times\n",
      "\t after, 1 times\n",
      "\t shouldve, 1 times\n",
      "\t ft, 1 times\n",
      "\t *75, 1 times\n",
      "\t when, 1 times\n",
      "\t make, 1 times\n",
      "\t advil, 1 times\n",
      "\t floor, 1 times\n",
      "\t wholesome, 1 times\n",
      "For Rishabh Chatterjee the most common words are:\n",
      "\t come, 5 times\n",
      "\t golf, 5 times\n",
      "\t trynna, 4 times\n",
      "\t ya, 4 times\n",
      "\t yo, 4 times\n",
      "\t go, 4 times\n",
      "\t playing, 3 times\n",
      "\t youre, 3 times\n",
      "\t hot, 3 times\n",
      "\t when, 3 times\n",
      "\t classes, 3 times\n",
      "\t gotta, 3 times\n",
      "\t thru, 3 times\n",
      "\t why, 3 times\n",
      "\t said, 3 times\n",
      "\t yall, 3 times\n",
      "\t where, 3 times\n",
      "\t @udit, 3 times\n",
      "\t till, 3 times\n",
      "\t hella, 2 times\n",
      "For David Liu the most common words are:\n",
      "\t didnt, 1 times\n",
      "\t were, 1 times\n",
      "\t yesterday, 1 times\n",
      "\t two, 1 times\n",
      "\t who, 1 times\n",
      "\t people, 1 times\n",
      "For Darshan Chakrabarti the most common words are:\n",
      "\t yeah, 25 times\n",
      "\t it's, 21 times\n",
      "\t fucking, 18 times\n",
      "\t eq, 18 times\n",
      "\t some, 17 times\n",
      "\t that's, 17 times\n",
      "\t fuck, 17 times\n",
      "\t who, 14 times\n",
      "\t too, 14 times\n",
      "\t don't, 14 times\n",
      "\t really, 13 times\n",
      "\t here, 13 times\n",
      "\t @kabir, 12 times\n",
      "\t why, 10 times\n",
      "\t good, 10 times\n",
      "\t high, 10 times\n",
      "\t when, 9 times\n",
      "\t as, 9 times\n",
      "\t back, 9 times\n",
      "\t people, 9 times\n",
      "For Anand Bollu the most common words are:\n",
      "\t papa, 8 times\n",
      "\t duck, 6 times\n",
      "\t yeah, 6 times\n",
      "\t nickname, 4 times\n",
      "\t ok, 4 times\n",
      "\t set, 4 times\n",
      "\t sure, 3 times\n",
      "\t ill, 3 times\n",
      "\t up, 3 times\n",
      "\t tryna, 3 times\n",
      "\t think, 3 times\n",
      "\t come, 3 times\n",
      "\t our, 3 times\n",
      "\t lunch, 3 times\n",
      "\t alright, 2 times\n",
      "\t well, 2 times\n",
      "\t tanuj, 2 times\n",
      "\t duck:, 2 times\n",
      "\t picture, 2 times\n",
      "\t want, 2 times\n"
     ]
    }
   ],
   "source": [
    "def wordAnalysis(messageList):\n",
    "    dic = {}\n",
    "    revdict = {}\n",
    "    for x in messageList:\n",
    "        sender = x['sender_name']\n",
    "        j = x['content'].encode('ascii','ignore').split(\" \")\n",
    "        for word in j:\n",
    "            w = word.lower()\n",
    "            try:\n",
    "                d = dic[w]\n",
    "            except:\n",
    "                dic[w] = {}\n",
    "            try:\n",
    "                dic[w][sender] +=1 \n",
    "            except:\n",
    "                dic[w][sender] = 1\n",
    "            \n",
    "            try:\n",
    "                dd = revdict[sender]\n",
    "            except:\n",
    "                revdict[sender] = {}\n",
    "                \n",
    "            try:\n",
    "                revdict[sender][w] +=1\n",
    "            except:\n",
    "                revdict[sender][w] =1\n",
    "            \n",
    "        #print(sender,j)\n",
    "        \n",
    "    \n",
    "    return dic,revdict\n",
    "    \n",
    "def dosum(a):\n",
    "    s = 0\n",
    "    for p in a:\n",
    "        s += a[p]\n",
    "    return s\n",
    "\n",
    "d,dd = wordAnalysis(OOCclean)\n",
    "#print(sorted(d,key=lambda y: dosum(d[y])))\n",
    "tops = list(reversed(sorted(d,key=lambda y: dosum(d[y]))))[:50]\n",
    "\n",
    "for p in dd:\n",
    "    print(\"For %s the most common words are:\" % p)\n",
    "    kkk = list(reversed(sorted(dd[p],key=dd[p].get)))\n",
    "    count = 0\n",
    "    i = 0\n",
    "    while(count != 20):\n",
    "        if(i == len(kkk)-1): break\n",
    "        if(kkk[i] in tops): \n",
    "            i+=1\n",
    "            continue\n",
    "        else:\n",
    "            \n",
    "            #print(i, len(kkk))\n",
    "            print(\"\\t %s, %s times\" % (kkk[i], dd[p][kkk[i]]))\n",
    "            i += 1\n",
    "            count += 1\n",
    "\n",
    "#print[d['the']]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Person Jayanth Bharadwaj average readability score is 3.626206\n",
      "Person Tanuj Nayak average readability score is 4.982094\n",
      "Person Prithvi Gudapati average readability score is 3.992774\n",
      "Person Rishav Dutta average readability score is 4.267706\n",
      "Person Trajan Hammonds average readability score is 4.175986\n",
      "Person Cyrus Daruwala average readability score is 4.605786\n",
      "Person Kabir Peshawaria average readability score is 4.395764\n",
      "Person Udit Ranasaria average readability score is 4.640175\n",
      "Person Abel Tesfaye average readability score is 4.926071\n",
      "Person Aditya Bhandari average readability score is 4.335786\n",
      "Person Jason Huang average readability score is 4.722200\n",
      "Person Abhishek Bhargava average readability score is 3.389000\n",
      "Person Rishabh Chatterjee average readability score is 4.142667\n",
      "Person David Liu average readability score is 5.710000\n",
      "Person Darshan Chakrabarti average readability score is 4.149173\n",
      "Person Anand Bollu average readability score is 4.387381\n"
     ]
    }
   ],
   "source": [
    "import textstat\n",
    "\n",
    "def messageStats(messageList):\n",
    "    dic = {}\n",
    "    for x in messageList:\n",
    "        sender = x['sender_name']\n",
    "        j = x['content'].encode('ascii','ignore')\n",
    "        scor = textstat.dale_chall_readability_score(j)\n",
    "        try:\n",
    "            a,b = dic[sender]\n",
    "            a = a + scor\n",
    "            b = b + 1\n",
    "        except:\n",
    "            a,b = scor,1\n",
    "        \n",
    "        dic[sender] = (a,b)\n",
    "    return dic\n",
    "\n",
    "d = messageStats(OOCclean)\n",
    "\n",
    "for p in d:\n",
    "    print(\"Person %s average readability score is %f\" % (p, float(d[p][0])/d[p][1]))\n",
    "        \n",
    "            \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from wordcloud import WordCloud\n",
    "\n",
    "def generateWordDistribution(messageList):\n",
    "    bigStrings = {}\n",
    "    for x in messageList:\n",
    "\n",
    "        sender = x['sender_name']\n",
    "        #print(x)\n",
    "        try: bigStrings[sender] += (' ' + x['content'].encode('ascii','ignore'))\n",
    "        except: bigStrings[sender] = x['content'].encode('ascii','ignore')\n",
    "            \n",
    "    \n",
    "    return bigStrings\n",
    "\n",
    "bigStrings = generateWordDistribution(OOCclean)\n",
    "\n",
    "def generateWordCloud(stringDict):\n",
    "    for person in stringDict:\n",
    "        wordString = stringDict[person]\n",
    "        fig = plt.figure(figsize=(15, 12))\n",
    "        #fig(num=None, figsize=(8, 6), dpi=80, facecolor='w', edgecolor='k')\n",
    "        wordcloud = WordCloud().generate(wordString)\n",
    "        plt.title(person)\n",
    "        plt.imshow(wordcloud, interpolation='bilinear')\n",
    "\n",
    "print(\"im generating\")\n",
    "generateWordCloud(bigStrings)\n",
    "print(\"im done\")\n",
    "print(\"Done\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "\n",
    "def reactionCount(messageList):\n",
    "    recs = {}\n",
    "    for x in messageList:\n",
    "        if not \"reactions\" in x.keys():\n",
    "            continue\n",
    "        sender = x['sender_name']\n",
    "        ree = x['reactions']\n",
    "        for y in ree:\n",
    "            try:\n",
    "                k = recs[y['actor']]\n",
    "                try: \n",
    "                    k[sender] += 1\n",
    "                except:\n",
    "                    k[sender] = 1\n",
    "            except:\n",
    "                recs[y['actor']] = {sender: 1}\n",
    "    return recs\n",
    "\n",
    "recs = reactionCount(OOCclean)\n",
    "\n",
    "for person in sorted(recs.items(), key=lambda x: len(x[1])):\n",
    "    print(person[0])\n",
    "    total = 0\n",
    "    for partner in sorted(person[1].items(), key=lambda x: x[1]):\n",
    "        print(\"\\t \\t reacted to %s %d times\" % (partner[0],partner[1]))\n",
    "        total += partner[1]\n",
    "    print(\"\\t \\t \\t \\t \\t \\t \\t A total of %d reactions in this chat\" % total)\n",
    "    print(\"\")\n",
    "    \n",
    "\n",
    "def hasMessageReactedTo(messageList):\n",
    "    newrecs = {}\n",
    "    for x in messageList:\n",
    "        if not \"reactions\" in x.keys():\n",
    "            continue\n",
    "        sender = x['sender_name']\n",
    "        ree = x['reactions']\n",
    "        try: newrecs[sender] += 1\n",
    "        except: newrecs[sender] = 1\n",
    "    return sorted(newrecs.items(), key=lambda x: x[1])\n",
    "\n",
    "totalrecs = hasMessageReactedTo(OOCclean)\n",
    "\n",
    "for p in totalrecs:\n",
    "    print(\"%s has %s messages that were reacted to for %f percent of messages \" \n",
    "            %(p[0],p[1],p[1]*100.0/lel[p[0]]))\n",
    "    \n",
    "\n",
    "def reactMessagePairs(messageList):\n",
    "    pairs = {}\n",
    "    for x in messageList:\n",
    "        if not \"reactions\" in x.keys():\n",
    "            continue\n",
    "        sender = x['sender_name']\n",
    "        ree = x['reactions']\n",
    "        for y in ree:\n",
    "            combo = (sender,y['actor'])\n",
    "            try: pairs[combo] += 1\n",
    "            except: pairs[combo] = 1\n",
    "    return pairs\n",
    "\n",
    "reactPairs = reactMessagePairs(OOCclean)\n",
    "\n",
    "print(\"\")\n",
    "count = 0\n",
    "for p in reversed(list(sorted(reactPairs.items(), key=lambda x: x[1]))):\n",
    "    if count == (15): break\n",
    "    print(\"%s reacted to %s messages %d times\" % (p[0][0],p[0][1],p[1]))\n",
    "    count += 1\n",
    "        \n",
    "#print(recs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import copy\n",
    "def timeAnalysis(k,numsplits):\n",
    "    msgList = copy.deepcopy(k)\n",
    "    msgList = list(reversed(msgList))\n",
    "    first = msgList[0]['timestamp_ms']\n",
    "    print(msgList[0]['content'])\n",
    "    last = msgList[len(msgList)-1]['timestamp_ms']\n",
    "    split = (last - first)/numsplits\n",
    "    print(split)\n",
    "    peractivity = {}\n",
    "    \n",
    "    \n",
    "    for x in msgList:\n",
    "        ind = (x['timestamp_ms'] - first)/split\n",
    "        try:\n",
    "            t = peractivity[x['sender_name']]\n",
    "        except:\n",
    "            peractivity[x['sender_name']] = {}\n",
    "        try: peractivity[x['sender_name']][ind] += 1\n",
    "        except: peractivity[x['sender_name']][ind] = 1\n",
    "    \n",
    "    op = {}\n",
    "    for p in peractivity:\n",
    "        t = []\n",
    "        for k in range(numsplits):\n",
    "            try:\n",
    "                see = peractivity[p][k]\n",
    "            except:\n",
    "                see = 0\n",
    "            t.append((k,see))\n",
    "        op[p] = tuple(t)\n",
    "    \n",
    "    return op, split\n",
    "        \n",
    "op,splitlength = timeAnalysis(OOCclean,500)\n",
    "days = (float(splitlength) / (1000*60*60*24))\n",
    "\n",
    "print(\"Each split is %d days\" % days)\n",
    "for p in op:\n",
    "    plt.figure(figsize=(10,10))\n",
    "    plt.title(\"Time Chunk Analysis % s\" % p)\n",
    "    \n",
    "    #print(p)\n",
    "    plt.plot(*zip(*op[p]))\n",
    "\n",
    "\n",
    "plt.figure(figsize=(10,10))\n",
    "plt.title(\"Time Chunk Analysis Tanuj vs Darshan\")\n",
    "plt.plot(*zip(*op[\"Tanuj Nayak\"]))\n",
    "plt.plot(*zip(*op[\"Darshan Chakrabarti\"]))\n",
    "plt.legend(['Tanuj', 'Darshan'], loc = 'upper center')\n",
    "\n",
    "plt.figure(figsize=(10,10))\n",
    "plt.title(\"Everyone\")\n",
    "leg = []\n",
    "for p in op:\n",
    "    #print(p)\n",
    "    leg.append(p)\n",
    "    plt.plot(*zip(*op[p]))\n",
    "    \n",
    "plt.legend(leg, loc = 'upper center')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "in here\n",
      "{u'Jayanth Bharadwaj': 1546577710, u'Tanuj Nayak': 3812988781, u'Prithvi Gudapati': 329925982, u'David Liu': 96828, u'Trajan Hammonds': 620793954, u'Cyrus Daruwala': 620220932, u'Kabir Peshawaria': 1573679013, u'Udit Ranasaria': 908417443, u'Abel Tesfaye': 251461300, u'Aditya Bhandari': 1717494888, u'Jason Huang': 242217413, u'Abhishek Bhargava': 70921559, u'Rishabh Chatterjee': 259774929, u'Rishav Dutta': 508481278, u'Darshan Chakrabarti': 335743372, u'Anand Bollu': 128986536}\n",
      "SENDER Jayanth Bharadwaj had average message silence of 0:45:42\n",
      "SENDER Tanuj Nayak had average message silence of 0:38:47\n",
      "SENDER Prithvi Gudapati had average message silence of 0:8:9\n",
      "SENDER David Liu had average message silence of 0:1:36\n",
      "SENDER Trajan Hammonds had average message silence of 0:23:43\n",
      "SENDER Cyrus Daruwala had average message silence of 1:13:50\n",
      "SENDER Kabir Peshawaria had average message silence of 0:24:44\n",
      "SENDER Udit Ranasaria had average message silence of 0:18:54\n",
      "SENDER Abel Tesfaye had average message silence of 0:24:56\n",
      "SENDER Aditya Bhandari had average message silence of 0:40:53\n",
      "SENDER Jason Huang had average message silence of 0:40:22\n",
      "SENDER Abhishek Bhargava had average message silence of 0:39:24\n",
      "SENDER Rishabh Chatterjee had average message silence of 0:36:4\n",
      "SENDER Rishav Dutta had average message silence of 0:15:11\n",
      "SENDER Darshan Chakrabarti had average message silence of 0:7:20\n",
      "SENDER Anand Bollu had average message silence of 0:25:35\n"
     ]
    }
   ],
   "source": [
    "def timeDiffAnal(messageList):\n",
    "    prevMessageTime = None\n",
    "    totals = {}\n",
    "    counts = {}\n",
    "    for i in range(len(messageList)-1):\n",
    "        m = messageList[i]\n",
    "        nextm = messageList[i+1]\n",
    "        try:\n",
    "            t = totals[m['sender_name']]\n",
    "            c = counts[m['sender_name']]\n",
    "        except:\n",
    "            print(\"in here\")\n",
    "            t = 0\n",
    "            c = 0\n",
    "     \n",
    "        totals[m['sender_name']] = t - m['timestamp_ms'] + nextm['timestamp_ms']\n",
    "        prevMessageTime = m['timestamp_ms']\n",
    "        counts[m['sender_name']] = c + 1\n",
    "            \n",
    "        \n",
    "    return totals,counts\n",
    "        \n",
    "t,c = timeDiffAnal(list(reversed(OOCclean)))\n",
    "print(t)\n",
    "for k in t:\n",
    "    millis=t[k]/float(c[k])\n",
    "    millis = int(millis)\n",
    "    seconds=(millis/1000)%60\n",
    "    seconds = int(seconds)\n",
    "    minutes=(millis/(1000*60))%60\n",
    "    minutes = int(minutes)\n",
    "    hours=(millis/(1000*60*60))%24\n",
    "    \n",
    "    print(\"SENDER %s had average message silence of %d:%d:%d\" %(k, hours, minutes, seconds))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SENDER Jayanth Bharadwaj had 434 messages responded to in under 5 minutes of a possible 564: 76.950355\n",
      "SENDER Tanuj Nayak had 1309 messages responded to in under 5 minutes of a possible 1638: 79.914530\n",
      "SENDER Prithvi Gudapati had 569 messages responded to in under 5 minutes of a possible 674: 84.421365\n",
      "SENDER David Liu had 1 messages responded to in under 5 minutes of a possible 1: 100.000000\n",
      "SENDER Trajan Hammonds had 352 messages responded to in under 5 minutes of a possible 433: 81.293303\n",
      "SENDER Cyrus Daruwala had 103 messages responded to in under 5 minutes of a possible 139: 74.100719\n",
      "SENDER Kabir Peshawaria had 874 messages responded to in under 5 minutes of a possible 1060: 82.452830\n",
      "SENDER Udit Ranasaria had 673 messages responded to in under 5 minutes of a possible 801: 84.019975\n",
      "SENDER Abel Tesfaye had 130 messages responded to in under 5 minutes of a possible 168: 77.380952\n",
      "SENDER Aditya Bhandari had 570 messages responded to in under 5 minutes of a possible 700: 81.428571\n",
      "SENDER Jason Huang had 71 messages responded to in under 5 minutes of a possible 100: 71.000000\n",
      "SENDER Abhishek Bhargava had 22 messages responded to in under 5 minutes of a possible 30: 73.333333\n",
      "SENDER Rishabh Chatterjee had 95 messages responded to in under 5 minutes of a possible 120: 79.166667\n",
      "SENDER Rishav Dutta had 443 messages responded to in under 5 minutes of a possible 558: 79.390681\n",
      "SENDER Darshan Chakrabarti had 689 messages responded to in under 5 minutes of a possible 762: 90.419948\n",
      "SENDER Anand Bollu had 61 messages responded to in under 5 minutes of a possible 84: 72.619048\n"
     ]
    }
   ],
   "source": [
    "def timeDiffAnal2(messageList):\n",
    "    prevMessageTime = None\n",
    "    totals = {}\n",
    "    counts = {}\n",
    "    for i in range(len(messageList)-1):\n",
    "        m = messageList[i]\n",
    "        nextm = messageList[i+1]\n",
    "        try:\n",
    "            t = totals[m['sender_name']]\n",
    "            c = counts[m['sender_name']]\n",
    "        except:\n",
    "            t = 0\n",
    "            c = 0\n",
    "        counts[m['sender_name']] = c + 1\n",
    "        if(-m['timestamp_ms'] + nextm['timestamp_ms'] <= 120000):\n",
    "            totals[m['sender_name']] = t + 1\n",
    "    \n",
    "            \n",
    "        \n",
    "    return totals,counts\n",
    "        \n",
    "t,c = timeDiffAnal2(list(reversed(OOCclean)))\n",
    "for k in t:\n",
    "    print(\"SENDER %s had %d messages responded to in under 5 minutes of a possible %d: %f\" %(k,t[k],c[k],100*float(t[k])/c[k] ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

